Stochastic Discriminative EM

Stochastic discriminative EM (sdEM) is an online-EM-type algorithm for discriminative training of probabilistic generative models belonging to the exponential family. In this work, we introduce and justify this algorithm as a stochastic natural gradient descent method, i.e. a method which accounts for the information geometry in the parameter space of the statistical model. We show how this learning algorithm can be used to train probabilistic generative models by minimizing different discriminative loss functions, such as the negative conditional log-likelihood and the Hinge loss. The resulting models trained by sdEM are always generative (i.e. they define a joint probability distribution) and, in consequence, allows to deal with missing data and latent variables in a principled way either when being learned or when making predictions. The performance of this method is illustrated by several text classification problems for which a multinomial naive Bayes and a latent Dirichlet allocation based classifier are learned using different discriminative loss functions.

==> imgs/GaussianExperiment-3Gaussians-CL.R <==

set.seed(1)

mean <- c(0,0)
square <- c(1,1)
nominal <- c(1,1)



mu<- c(0,0)
sigma <- c(0,0)
prior <- c(0,0)

mu<- mean
sigma[1] <- sqrt(square[1] - mean[1]*mean[1])
sigma[2] <- sqrt(square[2] - mean[2]*mean[2])
prior[1] <- nominal[1]/(nominal[1]+nominal[2]) 
prior[2] <- nominal[2]/(nominal[1]+nominal[2]) 

prob<-c(0,0)

total <- 30000

vec <- c(1:total)
lambda <-1
errors <- 0
hinge <-0
cl <- 0
ll <- 0

for (i in 1:total){

alpha <- 1/(1+lambda*i);

if (runif(1,0,1)<(1/2)){

if (runif(1,0,1)<(8/10)){
x <- rnorm(1,-5,0.1)
}else{
x <- rnorm(1,5,0.1)
}

prob[1] <- prior[1]*dnorm(x,mu[1],sigma[1])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))
prob[2] <- prior[2]*dnorm(x,mu[2],sigma[2])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))

cl <- cl + log(max(prob[1],1e-100))

if (prob[1]<prob[2]){
	errors <- errors + 1
}

if ((log(prob[1])-log(prob[2]))<1){
	hinge <- 1-log(prob[1])-log(prob[2])
}

nominal[1]<- max((1-0/total)*nominal[1] + alpha*(1*(1-prob[1])),0) + alpha/total
nominal[2]<- max((1-0/total)*nominal[2] + alpha*(1*(-prob[2])),0) + alpha/total
mean[1]<- (1-alpha/total)*mean[1] + alpha*(x*(1-prob[1]))
mean[2]<- (1-alpha/total)*mean[2] + alpha*(x*(-prob[2]))
square[1]<- max((1-alpha/total)*square[1] + alpha*(x*x*(1-prob[1])),mean[1]*mean[1]/nominal[1]) + alpha/total
square[2]<- max((1-alpha/total)*square[2] + alpha*(x*x*(-prob[2])),mean[2]*mean[2]/nominal[2]) + alpha/total


}else{

x <- rnorm(1,0,3)


prob[1] <- prior[1]*dnorm(x,mu[1],sigma[1])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))
prob[2] <- prior[2]*dnorm(x,mu[2],sigma[2])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))

cl <- cl + log(max(prob[2],1e-100))


if (prob[1]>prob[2]){
	errors <- errors + 1
}

if (log(prob[2])-log(prob[1])<1){
hinge <- 1-log(prob[2])-log(prob[1])
}

nominal[1]<- max((1-0/total)*nominal[1] + alpha*(1*(-prob[1])),0) + alpha/total
nominal[2]<- max((1-0/total)*nominal[2] + alpha*(1*(1-prob[2])),0) + alpha/total
mean[1]<- (1-alpha/total)*mean[1] + alpha*(x*(-prob[1]))
mean[2]<- (1-alpha/total)*mean[2] + alpha*(x*(1-prob[2]))
square[1]<- max((1-alpha/total)*square[1] + alpha*(x*x*(-prob[1])),mean[1]*mean[1]/nominal[1]) + alpha/total
square[2]<- max((1-alpha/total)*square[2] + alpha*(x*x*(1-prob[2])),mean[2]*mean[2]/nominal[2]) + alpha/total
}


mu[1]<- mean[1]/nominal[1]
mu[2]<- mean[2]/nominal[2]

sigma[1] <- sqrt(square[1]/nominal[1] - mu[1]*mu[1])
sigma[2] <- sqrt(square[2]/nominal[2] - mu[2]*mu[2])
prior[1] <- nominal[1]/(nominal[1]+nominal[2]) 
prior[2] <- nominal[2]/(nominal[1]+nominal[2]) 

vec[i]<-x
}


par(new=T)

#hist(vec, breaks = 50, freq = F, main="", ylim=c(0, 0.2))
#xaxis <- seq(-10, 10, length=100)
lines(xaxis,prior[1]*dnorm(xaxis,mu[1],sigma[1]), col="red", lty=1, lwd=3)
lines(xaxis,prior[2]*dnorm(xaxis,mu[2],sigma[2]), col="blue", lty=1, lwd=3)
legend(3,0.2,c("NLL y=1", "NLL y=-1","NCLL y=1", "NCLL y=-1"), col=c("red","blue","red","blue"), lty=c(2,2,1,1), lwd=c(3,3,3,3), bty="n", cex=1.2)

errors <- errors/total
print(1-errors)
print(cl/total) 
print(hinge/total) 

==> imgs/GaussianExperiment-3Gaussians-Hinge.R <==
set.seed(1)

mean <- c(0,0)
square <- c(1,1)
nominal <- c(1,1)



mu<- c(0,0)
sigma <- c(0,0)
prior <- c(0,0)

mu<- mean
sigma[1] <- sqrt(square[1] - mean[1]*mean[1])
sigma[2] <- sqrt(square[2] - mean[2]*mean[2])
prior[1] <- nominal[1]/(nominal[1]+nominal[2]) 
prior[2] <- nominal[2]/(nominal[1]+nominal[2]) 

prob<-c(0,0)

total <- 30000

vec <- c(1:total)
lambda <-1
errors <- 0
hinge <-0
cl <- 0
ll <- 0

for (i in 1:total){

alpha <- 1/(1+lambda*i);

if (runif(1,0,1)<(1/2)){

if (runif(1,0,1)<(8/10)){
x <- rnorm(1,-5,0.1)
}else{
x <- rnorm(1,5,0.1)
}

prob[1] <- prior[1]*dnorm(x,mu[1],sigma[1])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))
prob[2] <- prior[2]*dnorm(x,mu[2],sigma[2])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))
cl <- cl + log(max(prob[1],1e-100))

if (prob[1]<prob[2]){
	errors <- errors + 1
}
if (log(prob[1])-log(prob[2])<1){
	hinge <- 1-log(prob[1])-log(prob[2])
	nominal[1]<- max((1-0/total)*nominal[1] + alpha*(1*(1-0)),0) + alpha/total
	nominal[2]<- max((1-0/total)*nominal[2] + alpha*(1*(-1)),0) + alpha/total
	mean[1]<- (1-alpha/total)*mean[1] + alpha*(x*(1-0))
	mean[2]<- (1-alpha/total)*mean[2] + alpha*(x*(-1))
	square[1]<- max((1-alpha/total)*square[1] + alpha*(x*x*(1-0)),mean[1]*mean[1]/nominal[1]) + alpha/total
	square[2]<- max((1-alpha/total)*square[2] + alpha*(x*x*(-1)),mean[2]*mean[2]/nominal[2]) + alpha/total
}else{
	nominal[1]<- max((1-0/total)*nominal[1],0) + alpha/total
	nominal[2]<- max((1-0/total)*nominal[2],0) + alpha/total
	mean[1]<- (1-alpha/total)*mean[1] 
	mean[2]<- (1-alpha/total)*mean[2]
	square[1]<- max((1-alpha/total)*square[1],mean[1]*mean[1]/nominal[1]) + alpha/total
	square[2]<- max((1-alpha/total)*square[2],mean[2]*mean[2]/nominal[2]) + alpha/total
}

}else{

x <- rnorm(1,0,3)


prob[1] <- prior[1]*dnorm(x,mu[1],sigma[1])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))
prob[2] <- prior[2]*dnorm(x,mu[2],sigma[2])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))

cl <- cl + log(max(prob[2],1e-100))


if (prob[1]>prob[2]){
	errors <- errors + 1
}


if (log(prob[2])-log(prob[1])<1){
hinge <- 1-log(prob[2])-log(prob[1])

nominal[1]<- max((1-0/total)*nominal[1] + alpha*(1*(-1)),0) + alpha/total
nominal[2]<- max((1-0/total)*nominal[2] + alpha*(1*(1-0)),0) + alpha/total
mean[1]<- (1-alpha/total)*mean[1] + alpha*(x*(-1))
mean[2]<- (1-alpha/total)*mean[2] + alpha*(x*(1-0))
square[1]<- max((1-alpha/total)*square[1] + alpha*(x*x*(-1)),mean[1]*mean[1]/nominal[1]) + alpha/total
square[2]<- max((1-alpha/total)*square[2] + alpha*(x*x*(1-0)),mean[2]*mean[2]/nominal[2]) + alpha/total
}else{
nominal[1]<- max((1-0/total)*nominal[1],0) + alpha/total
nominal[2]<- max((1-0/total)*nominal[2],0) + alpha/total
mean[1]<- (1-alpha/total)*mean[1] 
mean[2]<- (1-alpha/total)*mean[2]
square[1]<- max((1-alpha/total)*square[1],mean[1]*mean[1]/nominal[1]) + alpha/total
square[2]<- max((1-alpha/total)*square[2],mean[2]*mean[2]/nominal[2]) + alpha/total
}
}


mu[1]<- mean[1]/nominal[1]
mu[2]<- mean[2]/nominal[2]

sigma[1] <- sqrt(square[1]/nominal[1] - mu[1]*mu[1])
sigma[2] <- sqrt(square[2]/nominal[2] - mu[2]*mu[2])
prior[1] <- nominal[1]/(nominal[1]+nominal[2]) 
prior[2] <- nominal[2]/(nominal[1]+nominal[2]) 

vec[i]<-x
}


par(new=T)


#hist(vec, breaks = 50, freq = F, main="", ylim=c(0, 0.2))
#xaxis <- seq(-10, 10, length=100)
lines(xaxis,prior[1]*dnorm(xaxis,mu[1],sigma[1]), col="red", lty=1, lwd=3)
lines(xaxis,prior[2]*dnorm(xaxis,mu[2],sigma[2]), col="blue", lty=1, lwd=3)
legend(3,0.2,c("NLL y=1", "NLL y=-1","Hinge y=1", "Hinge y=-1"), col=c("red","blue","red","blue"), lty=c(2,2,1,1), lwd=c(3,3,3,3), bty="n", cex=1.2)


errors <- errors/total
print(1-errors) 
print(cl/total) 
print(hinge/total) 

==> imgs/GaussianExperiment-3Gaussians-LL.R <==
set.seed(1)


mean <- c(0,0)
square <- c(1,1)
nominal <- c(1,1)



mu<- c(0,0)
sigma <- c(0,0)
prior <- c(0,0)

mu<- mean
sigma[1] <- sqrt(square[1] - mean[1]*mean[1])
sigma[2] <- sqrt(square[2] - mean[2]*mean[2])
prior[1] <- nominal[1]/(nominal[1]+nominal[2]) 
prior[2] <- nominal[2]/(nominal[1]+nominal[2]) 

prob<-c(0,0)

total <- 30000

vec <- c(1:total)
lambda <-1
errors <- 0

for (i in 1:total){

alpha <- 1/(1+lambda*i);

if (runif(1,0,1)<(1/2)){

if (runif(1,0,1)<(8/10)){
x <- rnorm(1,-5,0.1)
}else{
x <- rnorm(1,5,0.1)
}

prob[1] <- prior[1]*dnorm(x,mu[1],sigma[1])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))
prob[2] <- prior[2]*dnorm(x,mu[2],sigma[2])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))

if (prob[1]<prob[2]){
	errors <- errors + 1
}

mean[1]<- (1-alpha*(1+1/total))*mean[1] + alpha*(x*(1-0))
mean[2]<- (1-alpha*(1+1/total))*mean[2] + alpha*(x*(-0))
square[1]<- max((1-alpha*(1+1/total))*square[1] + alpha*(x*x*(1-0)),mean[1]*mean[1]) + alpha/total
square[2]<- max((1-alpha*(1+1/total))*square[2] + alpha*(x*x*(-0)),mean[2]*mean[2]) + alpha/total
nominal[1]<- max((1-alpha*(1+1/total))*nominal[1] + alpha*(1*(1-0)),0) + alpha/total
nominal[2]<- max((1-alpha*(1+1/total))*nominal[2] + alpha*(1*(-0)),0) + alpha/total



}else{

x <- rnorm(1,0,3)


prob[1] <- prior[1]*dnorm(x,mu[1],sigma[1])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))
prob[2] <- prior[2]*dnorm(x,mu[2],sigma[2])/(prior[1]*dnorm(x,mu[1],sigma[1]) + prior[2]*dnorm(x,mu[2],sigma[2]))

if (prob[1]>prob[2]){
	errors <- errors + 1
}



mean[1]<- (1-alpha*(1+1/total))*mean[1] + alpha*(x*(-0))
mean[2]<- (1-alpha*(1+1/total))*mean[2] + alpha*(x*(1-0))
square[1]<- max((1-alpha*(1+1/total))*square[1] + alpha*(x*x*(-0)),mean[1]*mean[1]) + alpha/total
square[2]<- max((1-alpha*(1+1/total))*square[2] + alpha*(x*x*(1-0)),mean[2]*mean[2]) + alpha/total
nominal[1]<- max((1-alpha*(1+1/total))*nominal[1] + alpha*(1*(-0)),0) + alpha/total
nominal[2]<- max((1-alpha*(1+1/total))*nominal[2] + alpha*(1*(1-0)),0) + alpha/total

}


mu[1]<- mean[1]/nominal[1]
mu[2]<- mean[2]/nominal[2]

sigma[1] <- sqrt(square[1]/nominal[1] - mu[1]*mu[1])
sigma[2] <- sqrt(square[2]/nominal[2] - mu[2]*mu[2])
prior[1] <- nominal[1]/(nominal[1]+nominal[2]) 
prior[2] <- nominal[2]/(nominal[1]+nominal[2]) 

vec[i]<-x
}

hist(vec,breaks = 50, freq = F, main="", xlab="", xlim=c(-10,10),ylim=c(0,0.2))
xaxis <- seq(-10, 10, length=100)
lines(xaxis,prior[1]*dnorm(xaxis,mu[1],sigma[1]), col="red", lty=2, lwd=3)
lines(xaxis,prior[2]*dnorm(xaxis,mu[2],sigma[2]), col="blue",lty=2, lwd=3)
errors <- errors/total
print(1-errors)

==> imgs/doPlot.R <==
scatter_plot <- function(stats) {

    
    counter <- 0
    x <- c()
    data_series <- list()
    maxY <- -Inf
    minY <- Inf

    maxY2 <- -Inf
    minY2 <- Inf


    for(col in stats){
	print(col)
	if(counter==0){
	   x <- col
	}
	if(counter>0){
	   	data_series[[counter]]<-col
		if(counter!=2 && counter!=5 && counter!=8 ){
		   maxY <- max(maxY,col)
		   minY <- min(minY,col)
		}else{
		   maxY2 <- max(maxY2 ,col)
		   minY2 <- min(minY2 ,col)
		}
	}
    	

	counter <- counter+1
    }
	
    maxY2 <- 8
    minY2 <- 0
	
    maxY <- 3
    minY <- 0
	
    #pch es la forma de marca de cada linea
    #type es como quieres que te construya la linea: b=linea+puntos, l=linea solo,....

    plot(x, data_series[[1]], axes=F, xlab="Epoch", ylab="", pch=1, ylim=c(minY, maxY), type="b", xaxt='n', col="red")
    axis(2, ylim=c(minY,maxY),col="black",lwd=2)    
    mtext("NCLL-Hinge", side=2, line=2)
    points(x, data_series[[4]], pch=2, type="b", col="red")	
    points(x, data_series[[7]], pch=3, type="b", col="red")	
    
    points(x, data_series[[3]], pch=1, type="b", col="blue")	
    points(x, data_series[[6]], pch=2, type="b", col="blue")	
    points(x, data_series[[9]], pch=3, type="b", col="blue")	
    
    
    par(new=T)
    plot(x, data_series[[2]], axes=F, xlab="Epoch", ylab="",pch=1, ylim=c(minY2, maxY2), type="b", xaxt='n', col="green")
    #axis(4, ylim=c(minY2,maxY2),lwd=2,line=3.5)
    axis(side=4, at = pretty(c(minY2,maxY2)))
    mtext("Normalized Perplexity", side=4, line=2)
    points(x, data_series[[5]], pch=2, type="b", col="green")	
    points(x, data_series[[8]], pch=3, type="b", col="green")	

    #names para recuperar los nombres de las columnas
    names_series <- names(stats)
    print(names_series)

    #el ultimo parametro es para especificar el rango del pch indicados aneteriormente.
    #legend("topright", names(stats)[2:counter], pch=1:(counter-1))
    legend("topright",c("NCLL", "Hinge", "Perplexity"),fill=c("red","blue","green"),ncol=3)
    axis(1, at=0:19, labels=c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20))


}

#Modificar la ruta del fichero de datos "D:\\Antonio\\graficasAndres\\datos.txt"
stats <- read.table("error.txt", header=TRUE)

#Modificar la ruta del fichero de salida "D:\\Antonio\\graficasAndres\\plot.eps"
postscript(file="HingeMultinomialTrainP0.eps", height=5, width=5, paper="special", onefile=FALSE, horizontal=FALSE)
#par(mar=c(4.1, 4.1, 0.9, 0.9)+0.3)
par(mar=c(4, 3, 0.0, 3))
#par(mar = c(4, 4, 4, 4) + 0.3)
scatter_plot(stats)
dev.off()

         


==> imgs/doPlotAccuracy.R <==
scatter_plot <- function(stats) {

    
    counter <- 0
    x <- c()
    data_series <- list()
    maxY <- -Inf
    minY <- Inf

    maxY2 <- -Inf
    minY2 <- Inf


    for(col in stats){
	print(col)
	if(counter==0){
	   x <- col
	}
	if(counter>0){
	   	data_series[[counter]]<-col
   	      maxY <- max(maxY,col)
		minY <- min(minY,col)
	}
    	

	counter <- counter+1
    }
	
    maxY <- 110
    minY <- 50
	
    #pch es la forma de marca de cada linea
    #type es como quieres que te construya la linea: b=linea+puntos, l=linea solo,....

    plot(x, data_series[[1]], axes=F, xlab="Epoch", ylab="", pch=1, ylim=c(minY, maxY), type="b", xaxt='n', col="red")
    axis(2, ylim=c(minY,maxY),col="black",lwd=2)    
    mtext("Accuracy", side=2, line=2)
    points(x, data_series[[3]], pch=2, type="b", col="red")	
    points(x, data_series[[5]], pch=3, type="b", col="red")	
    
    points(x, data_series[[2]], pch=1, type="b", col="blue")	
    points(x, data_series[[4]], pch=2, type="b", col="blue")	
    points(x, data_series[[6]], pch=3, type="b", col="blue")	
    
    #SVM
    #points(x, data_series[[7]], pch=1, type="b", col="green")	
    #points(x, data_series[[9]], pch=2, type="b", col="green")	
    #points(x, data_series[[11]], pch=3, type="b", col="green")	
    
    #points(x, data_series[[8]], pch=1, type="b", col="brown")	
    #points(x, data_series[[10]], pch=2, type="b", col="brown")	
    #points(x, data_series[[12]], pch=3, type="b", col="brown")	
	
    

    #SVM
    abline(80.74,0, col="blue")
    abline(57.72,0, col="blue")
    abline(93.15,0, col="blue")
    
    #Logistic
    abline(80.15,0,col="red")
    abline(58.11,0,col="red")
    abline(92.99,0,col="red")

    #Multinomial
    abline(81.27,0,lty=2)
    abline(52.65,0,lty=2)
    abline(84.19,0,lty=2)

    #r52
	  arrows(10,87,8.5,93.15,col="black")
	  arrows(10,87,11.5,92.99,col="black")
    arrows(10,87,3.5,84.19,col="black")
	  arrows(10,87,3,92.0,col="black")
	  arrows(10,87,7,90.0,col="black")
	  text(11,87,"r52")
	
  	#r52
  	arrows(4,68,8.5,81.27,col="black")
  	arrows(4,68,11.5,80.15,col="black")
  	arrows(4,68,3.5,80.74,col="black")
  	arrows(4,68,5,80.0,col="black")
  	arrows(4,68,7,80.0,col="black")
	  text(4,66,"20ng")
  
  	#r52
  	arrows(14,68,8.5,52.65,col="black")
  	arrows(14,68,11.5,58.11,col="black")
  	arrows(14,68,3.5,57.72,col="black")
  	arrows(14,68,5,57.0,col="black")
  	arrows(14,68,7,57.0,col="black")
  	text(14,70,"Cade")
    
  #names para recuperar los nombres de las columnas
    names_series <- names(stats)
    print(names_series)

    #el ultimo parametro es para especificar el rango del pch indicados aneteriormente.
    #legend("topright",c("Prior 1", "Prior 2"),fill=c("red","blue"),ncol=2, cex=1.25)
    legend(0,110,c("NCLL-MNB", "Hinge-MNB"),fill=c("red","blue"),ncol=2, cex=1.05,pt.cex = 1)
	  legend(0,102,c("SVM", "Logistic", "MNB"),col=c("blue","red", "black"), lty=c(1,1,2),ncol=3, cex=1.05,pt.cex = 1)
	
    axis(1, at=0:19, labels=c(1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20))


}

#Modificar la ruta del fichero de datos "D:\\Antonio\\graficasAndres\\datos.txt"
stats <- read.table("error.txt", header=TRUE)

#Modificar la ruta del fichero de salida "D:\\Antonio\\graficasAndres\\plot.eps"
#postscript(file="NCLLHingeMultinomialAccuracy-P0P1.eps", height=5, width=5, paper="special", onefile=FALSE, horizontal=FALSE)
postscript(file="tmp.eps", height=5, width=5, paper="special", onefile=FALSE, horizontal=FALSE)
#par(mar=c(4.1, 4.1, 0.9, 0.9)+0.3)
par(mar=c(4, 3, 0.0, 0.1))
#par(mar = c(4, 4, 4, 4) + 0.3)
scatter_plot(stats)
dev.off()

         


==> imgsSupplemental/doPlotAccuracySGD.R <==
  scatter_plot <- function(stats) {
    
    
    counter <- 0
    x <- c()
    data_series <- list()
    maxY <- -Inf
    minY <- Inf
    
    for(col in stats){
      print(col)
      if(counter==0){
        x <- col
      }
      if(counter>0){
        data_series[[counter]]<-col
        maxY <- max(maxY,col)
        minY <- min(minY,col)
      }
      
      
      counter <- counter+1
    }
    
    maxY <- 92.5
    minY <- 80.0
    
    #maxY <- 85.5
    #minY <- 75.0
  
    #pch es la forma de marca de cada linea
    #type es como quieres que te construya la linea: b=linea+puntos, l=linea solo,....
    
    plot(x, data_series[[1]], xlab="Epoch", ylab="Accuracy", pch=1, ylim=c(minY, maxY), type="b", xaxt='n')
    
    #points te a??ade las series
    for(i in 2:(counter-1)){
      points(x, data_series[[i]], pch=i, type="b")
    }
    
    #names para recuperar los nombres de las columnas
    names_series <- names(stats)
    print(names_series)
    
    #el ultimo parametro es para especificar el rango del pch indicados aneteriormente.
    #legend("bottomright", names(stats)[2:counter], pch=1:(counter-1))
    legend("bottomright", c("1","0.1","0.01","0.001","0.0001"), pch=1:(counter-1))
    #legend("bottomright", c("0.001","0.0001","0.00001","0.000001","0.0000001"), pch=1:(counter-1))
    #legend("bottomright", c("0.1","0.01","0.001","0.0001","0.00001"), pch=1:(counter-1))
    #legend("bottomright", c("0.0001","0.00001","0.000001","0.0000001","0.00000001"), pch=1:(counter-1))
    #legend("bottomright", c("0.01","0.001","0.0001","0.00001","0.000001"), pch=1:(counter-1))
    
    legend("topright", c("LR","NB-P1","NB-P2"), lty=c(1,2,3),ncol=3)
    
    #abline(84.36,0,lty=1)
    #abline(80.28,0,lty=2)
    #abline(80.27,0,lty=3)
    
    abline(90.30,0,lty=1)
    abline(82.53,0,lty=2)
    abline(82.3,0,lty=3)
    
    axis(1, at=0:19, labels=1:20)
    
  }
  
  #Modificar la ruta del fichero de datos "D:\\Antonio\\graficasAndres\\datos.txt"
  stats <- read.table("error.txt", header=TRUE)
  
  #Modificar la ruta del fichero de salida "D:\\Antonio\\graficasAndres\\plot.eps"
  postscript(file="SGD-NCLL-Aclimdb.eps", height=5, width=5, paper="special", onefile=FALSE, horizontal=FALSE)
  par(mar=c(4.1, 4.1, 0.9, 0.9))
  scatter_plot(stats)
  dev.off()

==> imgsSupplemental/doPlotMissingExperiment.R <==
scatter_plot <- function(stats) {
  
  
  counter <- 0
  x <- c()
  data_series <- list()
  maxY <- -Inf
  minY <- Inf
  
  maxY2 <- -Inf
  minY2 <- Inf
  
  
  for(col in stats){
    print(col)
    if(counter==0){
      x <- col
    }
    if(counter>0){
        data_series[[counter]]<-col
        maxY <- max(maxY,col)
        minY <- min(minY,col)
    }
    counter <- counter+1
  }
  
  maxY <- 100
  minY <- 60
  
  #pch es la forma de marca de cada linea
  #type es como quieres que te construya la linea: b=linea+puntos, l=linea solo,....
  par(new=T)
  plot(x, data_series[[4]], axes=F, xlab="Epoch", ylab="", pch=1, ylim=c(minY, maxY), type="b", xaxt='n', col="red")
  axis(2, ylim=c(minY,maxY),col="black",lwd=2)    
  mtext("Accuracy", side=2, line=2)
  #points(x, data_series[[3]], pch=2, type="b", col="red")	

  #names para recuperar los nombres de las columnas
  names_series <- names(stats)
  print(names_series)
  
  #el ultimo parametro es para especificar el rango del pch indicados aneteriormente.
  #legend("topright", names(stats)[2:counter], pch=1:(counter-1))
  legend("topright",c("Missing Data", "No Missing"),fill=c("red","blue","green"),ncol=2)
  legend("topleft",c("NCLL", "Hinge"),pch=c(1,2),ncol=2)
  
  axis(1, at=0:99, labels=1:100)
  
  abline(84.96,0,lty=1, col="blue")
  abline(84.4,0,lty=2, col="blue")
  abline(84.5,0,lty=3, col="blue")
  
  legend("bottomleft",c("NB","LR", "SVM"), lty=c(1,2,3),ncol=3)
  
  abline(81.85,0,lty=1, col="red")
  abline(69.22,0,lty=2, col="red")
  abline(69.84,0,lty=3, col="red")
    
}

#Modificar la ruta del fichero de datos "D:\\Antonio\\graficasAndres\\datos.txt"
stats <- read.table("error.txt", header=FALSE,sep = ",")

#Modificar la ruta del fichero de salida "D:\\Antonio\\graficasAndres\\plot.eps"
#postscript(file="HingeMultinomialTrainP0.eps", height=5, width=5, paper="special", onefile=FALSE, horizontal=FALSE)
#par(mar=c(4.1, 4.1, 0.9, 0.9)+0.3)
par(mar=c(4, 3, 0.0, 3))
#par(mar = c(4, 4, 4, 4) + 0.3)
scatter_plot(stats)
#dev.off()



